Multivariate normal mixture modeling, clustering and classification with the rebmix package

The rebmix package provides R functions for random univariate and multivariate finite mixture model generation, estimation, clustering and classification. The paper is focused on multivariate normal mixture models with unrestricted variance-covariance matrices. The objective is to show how to generate datasets for a known number of components, numbers of observations and component parameters, how to estimate the number of components, component weights and component parameters and how to predict cluster and class membership based upon a model trained by the REBMIX algorithm. The accompanying plotting, bootstrapping and other features of the package are dealt with, too. For demonstration purpose a multivariate normal dataset with unrestricted variance-covariance matrices is studied.

==> nagode_article_2018.R <==
options(prompt = "> ", continue = "+  ", width = 80,
  useFancyQuotes = FALSE, digits = 3)

library("rebmix")

setwd("D:/R-forge/R journal 2016")

devAskNewPage(ask = TRUE)

#############################
# Random dataset generation #
#############################

# Set dimension, dataset size, number of components and seed.

d <- 2; n <- 50000; c <- 20; set.seed(123)

# Component weights are generated.

w <- runif(c, 0.1, 0.9); w <- w / sum(w)

# Set range of means and rang of eigenvalues.

mu <- c(-100, 100); lambda <- c(1, 100)

# set.seed(124); lambda <- c(1, 10)

# Component means and variance-covariance matrices are calculated.

Mu <- list(); Sigma <- list()
for (l in 1:c) {
  Mu[[l]] <- runif(d, mu[1], mu[2])
  Lambda <- diag(runif(d, lambda[1], lambda[2]), nrow = d, ncol = d)
  P <- svd(matrix(runif(d * d, -1, 1), nc = d))$u
  Sigma[[l]] <- P %*% Lambda %*% t(P)
}

# Numbers of observations are calculated and component means and variance-covariance matrices are stored.

n <- round(w * n); Theta <- list()
for (l in 1:c) {
  Theta[[paste0("pdf", l)]] <- rep("normal", d)
  Theta[[paste0("theta1.", l)]] <- Mu[[l]]
  Theta[[paste0("theta2.", l)]] <- as.vector(Sigma[[l]])
}

# Dataset is generated.

mvnorm <- RNGMIX(model = "RNGMVNORM", Dataset.name = "mvnorm_1",
  rseed = -1, n = n, Theta = Theta)

# Object mvnorm is printed and plotted.

mvnorm

pdf("Figure02.pdf", width = 6, height = 3)
plot(mvnorm)
dev.off()

#############################
# Finite mixture estimation #
#############################

# Numbers of components, component weights and component parameters are estimated.

mvnormest <- REBMIX(model = "REBMVNORM", Dataset = mvnorm@Dataset, Criterion = "BIC",
  Preprocessing = "histogram", cmax = ceiling(1.2 * c))

summary(mvnormest)

coef(mvnormest, pos = 1)

# Mixture and marginal densities for the dataset are ploted.

pdf("Figure04.pdf", width = 6, height = 5)
plot(mvnormest, pos = 1, nrow = 3, ncol = 1, what = c("density", "marginal"))
dev.off()

#################
# Bootstrapping #
#################

mvnormboot <- boot(mvnormest, pos = 1, Bootstrap = "parametric", B = 10)

mvnormboot

summary(mvnormboot)

##############
# Clustering #
##############

# The dataset is clustered.

mvnormclu <- RCLRMIX(model = "RCLRMVNORM", mvnormest, pos = 1, Zt = mvnorm@Zt)

# The optimal number of clusters is searched for.

copt <- which.max(mvnormclu@prob)

copt

# Predictive clusters for the dataset are ploted.

pdf("Figure05.pdf", width = 6, height = 3)
plot(mvnormclu, s = copt)
dev.off()

# Optimal probability of correct clustering is shown.

mvnormclu@prob[copt]

summary(mvnormclu)

##################
# Classification #
##################

# The dataset is split into train (60%) and test (40%) subsets.

Dataset <- cbind(mvnorm@Zt, mvnorm@Dataset$mvnorm_1)

Mvnorm <- split(p = 0.6, Dataset = Dataset, class = 1)

# Numbers of components, component weights and component parameters are estimated for train subsets.

mvnormest <- REBMIX(model = "REBMVNORM", Dataset = Mvnorm@train,
  Preprocessing = "histogram", cmax = 5, Criterion = "BIC")

# Selected chunks.

mvnormcla <- RCLSMIX(model = "RCLSMVNORM", x = list(mvnormest),
  Dataset = Mvnorm@test, Zt = Mvnorm@Zt)

summary(mvnormcla)

# Plot selected chunks.

pdf("Figure06.pdf", width = 6, height = 3)
plot(mvnormcla)
dev.off()

